The Distributed and Unified Numerics Environment (DUNE), Version 2.10

Version 2.10 of the Distributed and Unified Numerics Environment DUNE introduces a range of enhancements across its core and extension modules, with a continued emphasis on modern C++ integration and improved usability. This release extends support for C++20 features, particularly concepts, through comprehensive refinements in dune-common and dune-grid, enabling safer and more expressive generic programming paradigms. A notable advancement is the improved support for curved geometries, including new geometry implementations and a more flexible interface. Data structures have been modernized through native support for std::mdspan and std::mdarray, performance improvements in sparse matrices, and tools for visualization of matrix patterns. The build system has been restructured towards a modern CMake workflow, emphasizing target-based configuration and improved automation. Furthermore, new local finite elements have been introduced to broaden numerical capabilities. The release also brings updates across DUNE extensions, as well as improvements to infrastructure and module-level components.

==> examples/benchmark-matrixindexset.cc <==
#include <array>
#include <vector>

#include <dune/common/indices.hh>
#include <dune/common/timer.hh>
#include <dune/common/transpose.hh>
#include <dune/geometry/quadraturerules.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/istl/matrix.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/matrixindexset.hh>
#include <dune/istl/multitypeblockmatrix.hh>
#include <dune/istl/multitypeblockvector.hh>
#include <dune/functions/functionspacebases/powerbasis.hh>
#include <dune/functions/functionspacebases/compositebasis.hh>
#include <dune/functions/functionspacebases/lagrangebasis.hh>

/**
 * Compare the performance of the MatrixIndexSet before and after merging the changes
 * involving an internal sorted vector as storage and the setIndicesNoSort in BCRSMatrix.
 * Use the branch undo/changes-to-matrixindexset in dune-istl for benchmarking.
 */


// Compute the stiffness matrix for a single element
template <class LocalView>
void getLocalMatrix(const LocalView& localView, Dune::Matrix<double>& elementMatrix)
{
  // Get the grid element from the local FE basis view
  using Element = typename LocalView::Element;
  const Element& element = localView.element();

  constexpr int dim = Element::dimension;
  auto geometry = element.geometry();

  // Set all matrix entries to zero
  elementMatrix.setSize(localView.size(), localView.size());
  elementMatrix = 0;      // fills the entire matrix with zeros

  // Get set of shape functions for this element
  using namespace Dune::Indices;
  const auto& velocityLocalFiniteElement = localView.tree().child(_0,0).finiteElement();
  const auto& pressureLocalFiniteElement = localView.tree().child(_1).finiteElement();

  // Get a quadrature rule
  int order = 2*(dim*velocityLocalFiniteElement.localBasis().order()-1);
  const auto& quad = Dune::QuadratureRules<double, dim>::rule(element.type(), order);

  // Loop over all quadrature points
  for (const auto& quadPoint : quad)
  {
    // The inverse Jacobian of the map from the
    // reference element to the element
    const auto jacobianInverse = geometry.jacobianInverse(quadPoint.position());

    // The multiplicative factor in the integral transformation formula
    const auto dx = geometry.integrationElement(quadPoint.position())
                      * quadPoint.weight();

    // The gradients of the shape functions on the reference element
    std::vector<Dune::FieldMatrix<double,1,dim> > referenceJacobians;
    velocityLocalFiniteElement.localBasis()
                              .evaluateJacobian(quadPoint.position(),referenceJacobians);

    // Compute the shape function gradients on the grid element
    std::vector<Dune::FieldMatrix<double,1,dim> > jacobians(referenceJacobians.size());
    for (size_t i=0; i<jacobians.size(); i++)
      jacobians[i] = referenceJacobians[i] * jacobianInverse;

    // Compute the actual matrix entries
    for (size_t i=0; i<velocityLocalFiniteElement.size(); i++)
      for (size_t j=0; j<velocityLocalFiniteElement.size(); j++ )
        for (size_t k=0; k<dim; k++)
        {
          size_t row = localView.tree().child(_0,k).localIndex(i);
          size_t col = localView.tree().child(_0,k).localIndex(j);
          elementMatrix[row][col] += (jacobians[i] * transpose(jacobians[j])) * dx;
        }

    // The values of the pressure shape functions
    std::vector<Dune::FieldVector<double,1> > pressureValues;
    pressureLocalFiniteElement.localBasis()
                              .evaluateFunction(quadPoint.position(),pressureValues);

    // Compute the actual matrix entries
    for (size_t i=0; i<velocityLocalFiniteElement.size(); i++)
      for (size_t j=0; j<pressureLocalFiniteElement.size(); j++ )
        for (size_t k=0; k<dim; k++)
        {
          size_t vIndex = localView.tree().child(_0,k).localIndex(i);
          size_t pIndex = localView.tree().child(_1).localIndex(j);

          elementMatrix[vIndex][pIndex] -= jacobians[i][0][k] * pressureValues[j] * dx;
          elementMatrix[pIndex][vIndex] -= jacobians[i][0][k] * pressureValues[j] * dx;
        }

  }
}


// Set the occupation pattern of the stiffness matrix
template <class Basis, class MatrixType>
void setOccupationPattern(const Basis& basis, MatrixType& matrix)
{
  Dune::Timer t;

  enum {dim = Basis::GridView::dimension};

  // MatrixIndexSets store the occupation pattern of a sparse matrix.
  std::array<std::array<Dune::MatrixIndexSet, 2>, 2> nb;

  // Set sizes of the 2x2 submatrices
  for (size_t i=0; i<2; i++)
    for (size_t j=0; j<2; j++)
      nb[i][j].resize(basis.size({i}), basis.size({j}));

  // A view on the FE basis on a single element
  auto localView = basis.localView();

  // Loop over all leaf elements
  for(const auto& element : elements(basis.gridView()))
  {
    localView.bind(element);

    // Add element stiffness matrix onto the global stiffness matrix
    for (size_t i=0; i<localView.size(); i++) {
      auto row = localView.index(i);
      for (size_t j=0; j<localView.size(); j++ ) {
        auto col = localView.index(j);
        nb[row[0]][col[0]].add(row[1],col[1]);
      }
    }
  }
  std::cout << "time(assembleMatrixPattern) = " << t.elapsed() << " sec" << std::endl;

  // Give the matrix the occupation pattern we want.
  t.reset();
  using namespace Dune::Indices;
  nb[0][0].exportIdx(matrix[_0][_0]);
  nb[0][1].exportIdx(matrix[_0][_1]);
  nb[1][0].exportIdx(matrix[_1][_0]);
  nb[1][1].exportIdx(matrix[_1][_1]);
  std::cout << "time(setupMatrix) = " << t.elapsed() << " sec" << std::endl;
}


template<class Matrix, class MultiIndex>
decltype(auto) matrixEntry(Matrix& matrix, const MultiIndex& row, const MultiIndex& col)
{
  using namespace Dune::Indices;
  if ((row[0]==0) and (col[0]==0))
    return matrix[_0][_0][row[1]][col[1]][row[2]][col[2]];
  if ((row[0]==0) and (col[0]==1))
    return matrix[_0][_1][row[1]][col[1]][row[2]][0];
  if ((row[0]==1) and (col[0]==0))
    return matrix[_1][_0][row[1]][col[1]][0][col[2]];
  return matrix[_1][_1][row[1]][col[1]][0][0];
}


/** \brief Assemble the Laplace stiffness matrix on the given grid view */
template <class Basis, class MatrixType>
void assembleStokesMatrix(const Basis& basis, MatrixType& matrix)
{
  // Set matrix size and occupation pattern
  setOccupationPattern(basis, matrix);

  Dune::Timer t;

  // Set all entries to zero
  matrix = 0;

  // A view on the FE basis on a single element
  auto localView = basis.localView();

  // A loop over all elements of the grid
  for (const auto& element : elements(basis.gridView()))
  {
    // Bind the local FE basis view to the current element
    localView.bind(element);

    // A dense matrix is used for the element stiffness matrix
    Dune::Matrix<double> elementMatrix;
    getLocalMatrix(localView, elementMatrix);

    // Add element stiffness matrix onto the global stiffness matrix
    for (size_t i=0; i<elementMatrix.N(); i++) {
      auto row = localView.index(i);
      for (size_t j=0; j<elementMatrix.M(); j++) {
        auto col = localView.index(j);
        matrixEntry(matrix, row, col) += elementMatrix[i][j];
      }
    }
  }

  std::cout << "time(assembleMatrix) = " << t.elapsed() << " sec" << std::endl;
}


int main (int argc, char *argv[])
{
  using namespace Dune;
  MPIHelper::instance(argc, argv);

  const int dim = 2;
  auto grid = YaspGrid<dim>({1.0, 1.0}, {4, 4});
  grid.globalRefine(7);
  auto gridView = grid.leafGridView();

  using namespace Functions::BasisFactory;
  auto taylorHoodBasis = makeBasis(gridView,
          composite(
            power<dim>(lagrange<2>(), blockedInterleaved()),
            lagrange<1>()
          ));

  using Matrix00 = BCRSMatrix<FieldMatrix<double,dim,dim>>;
  using Matrix01 = BCRSMatrix<FieldMatrix<double,dim,1>>;
  using Matrix10 = BCRSMatrix<FieldMatrix<double,1,dim>>;
  using Matrix11 = BCRSMatrix<FieldMatrix<double,1,1>>;

  using MatrixType = MultiTypeBlockMatrix<
    MultiTypeBlockVector<Matrix00, Matrix01>,
    MultiTypeBlockVector<Matrix10, Matrix11>>;

  MatrixType stiffnessMatrix;
  assembleStokesMatrix(taylorHoodBasis, stiffnessMatrix);
}


==> examples/concepts.cc <==
#include <dune/common/bigunsignedint.hh>
#include <dune/common/concepts.hh>
#include <dune/common/reservedvector.hh>

int main()
{
#if DUNE_ENABLE_CONCEPTS
  static_assert(Dune::Concept::RandomAccessContainer< Dune::ReservedVector<double,3> >);
  static_assert(Dune::Concept::Hashable< Dune::bigunsignedint<128> >);
#endif
}

==> examples/dynamicpowerbasis.cc <==
#include <cassert>
#include <iostream>

#include <dune/functions/functionspacebases/containerdescriptors.hh>
#include <dune/functions/functionspacebases/dynamicpowerbasis.hh>
#include <dune/functions/functionspacebases/lagrangebasis.hh>
#include <dune/grid/yaspgrid.hh>

int main(int argc, char** argv)
{
  Dune::MPIHelper::instance(argc, argv);

  auto grid = Dune::YaspGrid<2>({1.0,1.0}, {4,4});
  auto gridView = grid.leafGridView();

  std::size_t n = 10;
  using namespace Dune::Functions::BasisFactory;
  auto basis = makeBasis(gridView, power(lagrange<1>(), n));

  assert(basis.size() == gridView.size(2));
  assert(basis.size({0}) == n);
}

==> examples/gridconcepts.cc <==
#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/geometry/quadraturerules.hh>
#include <dune/grid/concepts.hh>
#include <dune/grid/yaspgrid.hh>

#if DUNE_ENABLE_CONCEPTS

// constrain type 'Grid' to be a dune grid
template<Dune::Concept::GridView GridView, class F>
double integrate(const GridView& gv, const F& f)
{
  // The resulting value of the integral of f over the grid
  double result = 0;

  // constrain type of 'e' to be a dune grid entity
  for (const Dune::Concept::Entity auto& e : elements(gv)) {
    // constrain type of 'geo' to be a dune grid geometry
    Dune::Concept::Geometry auto geo = e.geometry();

    using QuadratureRules = Dune::QuadratureRules<double,GridView::dimension>;
    for (auto& [x,w] : QuadratureRules::rule(e.type(),2)) {
      result += f(geo.global(x)) * geo.integrationElement(x) * w;
    }
  }

  return result;
}


int main (int argc, char** argv)
{
  Dune::MPIHelper::instance(argc, argv);

  Dune::Concept::Grid auto grid = Dune::YaspGrid<2>({1.0,1.0}, {10,10});
  std::cout << integrate(grid.leafGridView(), [](auto x) { return x[0]*x[1]; })
            << std::endl;

  // constrain type of 'is' to be a dune grid index set
  const Dune::Concept::IndexSet auto& is = grid.leafIndexSet();
}

#else // DUNE_ENABLE_CONCEPTS

int main()
{
  return 77;
}

#endif // DUNE_ENABLE_CONCEPTS

==> examples/hierarchicallagrangebasis.cc <==
#include <dune/functions/functionspacebases/hierarchicallagrangebasis.hh>
#include <dune/grid/yaspgrid.hh>

int main(int argc, char** argv)
{
  Dune::MPIHelper::instance(argc, argv);

  auto grid = Dune::YaspGrid<2>({1.0,1.0}, {4,4});
  auto gridView = grid.leafGridView();

  using namespace Dune::Functions::BasisFactory;
  auto hP2Basis = makeBasis(gridView, hierarchicalLagrange<2>());

  using HP2Basis = Dune::Functions::HierarchicalLagrangeBasis<decltype(gridView), 2, double>;
  HP2Basis basis(gridView);
}

==> examples/hierarchicalwithbubble.cc <==
#include <dune/localfunctions/hierarchical/hierarchicalp1withelementbubble.hh>
#include <dune/localfunctions/hierarchical/hierarchicalp2withelementbubble.hh>

int main()
{
  // create the P1+B finite element in 2-dimensions
  auto p1b_2d = Dune::HierarchicalP1WithElementBubbleLocalFiniteElement<double,double,2>{};

  // create the P2+B finite element in 3-dimensions
  auto p2b_3d = Dune::HierarchicalP2WithElementBubbleLocalFiniteElement<double,double,3>{};
}

==> examples/hybridfunctor.cc <==
#include <cassert>

#include <dune/common/indices.hh>
#include <dune/common/hybridutilities.hh>

int main()
{
  using namespace Dune::Indices;

  // hybrid functionals
  auto dyn3 = Dune::Hybrid::plus(1_ic, 2);
  auto static4 = Dune::Hybrid::minus(6_ic, 2_ic);

  // hybrid comparison
  assert(not Dune::Hybrid::equal_to(dyn3, static4));
  static_assert(Dune::Hybrid::equal_to(static4, 4_ic));
}

==> examples/indexrange.cc <==
#include <iostream>

#include <dune/common/classname.hh>
#include <dune/common/hybridutilities.hh>
#include <dune/common/rangeutilities.hh>

int main()
{
  using namespace Dune::Indices;
  auto static_range = Dune::range(0_ic, 10_ic); // range-like container [0_ic, 1_ic,..., 9_ic]
  auto dyn_range = Dune::range(0, 10); // range of (dynamic) indices [0, 1,..., 9]

  // example: hybrid algorithm valid for both compile- or run-time index 'i'
  auto print_index = [](auto i){
    // for an index i, print its type and its numeric value
    std::cout << Dune::className(i) << ": " << std::size_t(i) << std::endl;
  };

  // loop over the static range and get a static index in each iteration
  Dune::Hybrid::forEach(static_range, print_index);

  // loop over the dynamic range and get a runtime index in each iteration
  Dune::Hybrid::forEach(dyn_range, print_index);
}

==> examples/integersequence.cc <==
#include <dune/common/indices.hh>
#include <dune/common/integersequence.hh>
#include <dune/common/rangeutilities.hh>

int main()
{
  using namespace Dune::Indices;
  auto static_range = Dune::range(0_ic, 10_ic); // range-like container [0_ic, 1_ic,..., 9_ic]

  // get a std::index_sequence<0,1,...,9>
  auto seq = static_range.to_integer_sequence();

  // unpack the indices as integral_constants into a function for variadic or fold operations
  static_assert(Dune::unpackIntegerSequence([](auto... i) {return (i + ...);}, seq) == 45);

  // some container functionality
  static_assert(Dune::get(seq, 2_ic) == 2); // or get<2>(seq)
  static_assert(Dune::front(seq) == 0);
  static_assert(Dune::back(seq) == 9);

  // compare index sequences
  auto seqEven = std::index_sequence<0,2,4,6,8>();
  static_assert(not Dune::equal(seq, seqEven));

  // split index sequence between first entry and the rest: [head, tail...]
  static_assert(Dune::head(seq) == 0);
  auto seq1_10 = Dune::range(1_ic,10_ic).to_integer_sequence();
  static_assert(Dune::equal(Dune::tail(seq), seq1_10));

  // push_front and push_back operations
  static_assert(Dune::equal(Dune::push_front(Dune::tail(seq), 0_ic), seq));
  static_assert(Dune::size(Dune::push_back(Dune::tail(seq), 10_ic)) == 10);
  static_assert(not Dune::empty(seq));

  // check whether an element is contained in a sequence
  static_assert(Dune::contains(seq, 7_ic));
  static_assert(not Dune::contains(seqEven, 7_ic));

  // filter a sequence with a predicate
  auto predicate = [](auto i) -> bool { return i % 2 == 0; };
  static_assert(Dune::equal(Dune::filter(predicate, seq), seqEven));
}

==> examples/localfiniteelementgeometry.cc <==
#include <dune/common/parallel/mpihelper.hh>
#include <dune/geometry/localfiniteelementgeometry.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/localfunctions/lagrange/lagrangecube.hh>

int main(int argc, char** argv)
{
  Dune::MPIHelper::instance(argc, argv);

  // construct a base grid e.g. with piecewise flat elements
  Dune::YaspGrid<2> grid({1.0,1.0}, {10,10});

  // geometry polynomial order
  const int order = 2;
  // define a local finite-element (from dune-localfunction)
  using LocalFiniteElement = Dune::LagrangeCubeLocalFiniteElement<double,double,2,order>;
  LocalFiniteElement localFE{};

  for (const auto& e : elements(grid.leafGridView()))
  {
    // projection from local coordinates in the reference element
    // to 2d coordinates in the base grid to 3d global coordinates
    auto X = [geo=e.geometry()](const auto& local) -> Dune::FieldVector<double,3>
    {
      auto x = geo.global(local);
      return {x[0], x[1], std::sin(x[0] * x[1])};
    };

    // construct the parametrized geometry, this performs an interpolation
    // of the function X into the local finite element space localFE
    Dune::LocalFiniteElementGeometry geometry{referenceElement(e), localFE, X};
  }
}

==> examples/mappedgeometry.cc <==
#include <cmath>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/geometry/mappedgeometry.hh>
#include <dune/grid/yaspgrid.hh>

struct Surface
{
  auto operator() (const Dune::FieldVector<double,2>& x) -> Dune::FieldVector<double,3>
  {
    return {x[0], x[1], std::sin(x[0]*x[1])};
  }

  friend auto derivative (const Surface& surface)
  {
    return [](const Dune::FieldVector<double,2>& x) -> Dune::FieldMatrix<double,3,2>
    {
      return {{1.0,0.0}, {0.0,1.0}, {x[1]*std::cos(x[0]*x[1]),x[0]*std::cos(x[0]* x[1])}};
    };
  }
};

int main(int argc, char** argv)
{
  Dune::MPIHelper::instance(argc, argv);

  // construct a base grid e.g. with piecewise flat elements
  Dune::YaspGrid<2> grid({1.0,1.0}, {10,10});

  for (const auto& e : elements(grid.leafGridView()))
  {
    // construct the mapped geometry
    Dune::MappedGeometry geometry{f, e.geometry()};
  }
}

==> examples/mdspan.cc <==
#include <iostream>
#include <vector>
#include <dune/common/std/mdarray.hh>
#include <dune/common/std/mdspan.hh>

int main()
{
  { // Std::mdspan
    std::vector<double> values(10*10*10, 0.0);
    Dune::Std::mdspan tensor{values.data(), Dune::Std::extents<std::size_t, 10,10,10>{}};
    for (std::size_t i0 = 0; i0 < tensor.extent(0); i0++)
      for (std::size_t i1 = 0; i1 < tensor.extent(1); i1++)
        for (std::size_t i2 = 0; i2 < tensor.extent(2); i2++)
          std::cout << tensor(i0,i1,i2);
  }

  { // Std::mdarray
    Dune::Std::mdarray tensor{Dune::Std::extents<std::size_t, 10,10,10>{}, 0.0};
    for (std::size_t i0 = 0; i0 < tensor.extent(0); i0++)
      for (std::size_t i1 = 0; i1 < tensor.extent(1); i1++)
        for (std::size_t i2 = 0; i2 < tensor.extent(2); i2++)
          std::cout << tensor(i0,i1,i2);
  }
}

==> examples/raviartthomas.cc <==
#include <bitset>
#include <dune/localfunctions/raviartthomas/raviartthomas0prism.hh>
#include <dune/localfunctions/raviartthomas/raviartthomas0pyramid.hh>

int main()
{
  std::bitset<5> face_orientation_prism("00110");
  auto rt0_prism = Dune::RT0PrismLocalFiniteElement<double,double>{face_orientation_prism.to_ulong()};

  std::bitset<5> face_orientation_pyramid("00011");
  auto rt0_pyramid = Dune::RT0PyramidLocalFiniteElement<double,double>{face_orientation_pyramid.to_ulong()};
}

==> examples/refinedlagrangebasis.cc <==
#include <dune/functions/functionspacebases/compositebasis.hh>
#include <dune/functions/functionspacebases/lagrangebasis.hh>
#include <dune/functions/functionspacebases/powerbasis.hh>
#include <dune/functions/functionspacebases/refinedlagrangebasis.hh>
#include <dune/grid/yaspgrid.hh>

int main(int argc, char** argv)
{
  Dune::MPIHelper::instance(argc, argv);

  auto grid = Dune::YaspGrid<2>({1.0,1.0}, {4,4});
  auto gridView = grid.leafGridView();

  using namespace Dune::Functions::BasisFactory;
  auto stokesBasis = makeBasis(gridView,
    composite( power<2>(refinedLagrange<1>()), lagrange<1>() ) );

  using Basis = Dune::Functions::RefinedLagrangeBasis<decltype(gridView), 1, double>;
  Basis basis{grid.leafGridView()};
}

==> examples/sparserange.cc <==
#include <dune/common/diagonalmatrix.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/rangeutilities.hh>

int main()
{
  auto A = Dune::DiagonalMatrix<double,4>({1.0,2.0,3.0,4.0});

  // simple dense/sparse matrix-vector-multiply
  auto x = Dune::DynamicVector<double>(A.M(), 1.0);
  auto y = Dune::DynamicVector<double>(A.N(), 0.0);
  for (auto i : Dune::range(A.N()))
    for (auto&& [A_ij, j] : Dune::sparseRange(A[i]))
      y[i] += A_ij * x[j];
}

==> examples/transposed.cc <==
#include <cassert>
#include <dune/common/diagonalmatrix.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/transpose.hh>


int main()
{
  auto A = Dune::DiagonalMatrix<double,2>({1.0,1.0});
  auto B = Dune::FieldMatrix<double,2,2>{
    {3.0,4.0},
    {5.0,6.0}
  };

  auto C = A*transposedView(B);
  assert(C[0][0] == 3.0);
  assert(C[0][1] == 5.0);
  assert(C[1][0] == 4.0);
  assert(C[1][1] == 6.0);
}
